Risks When Sharing LoRA Fine-Tuned Diffusion Model Weights

With the emerging trend in generative models and convenient public access to diffusion models pre-trained on large datasets, users can fine-tune these models to generate images of personal faces or items in new contexts described by natural language. Parameter efficient fine-tuning (PEFT) such as Low Rank Adaptation (LoRA) has become the most common way to save memory and computation usage on the user end during fine-tuning. However, a natural question is whether the private images used for fine-tuning will be leaked to adversaries when sharing model weights. In this paper, we study the issue of privacy leakage of a fine-tuned diffusion model in a practical setting, where adversaries only have access to model weights, rather than prompts or images used for fine-tuning. We design and build a variational network autoencoder that takes model weights as input and outputs the reconstruction of private images. To improve the efficiency of training such an autoencoder, we propose a training paradigm with the help of timestep embedding. The results give a surprising answer to this research question: an adversary can generate images containing the same identities as the private images. Furthermore, we demonstrate that no existing defense method, including differential privacy-based methods, can preserve the privacy of private data used for fine-tuning a diffusion model without compromising the utility of a fine-tuned model.

==> figures/design/fittext/losses/script.py <==
"""
A simple utility that plot figures of results as PDF files, stored in results/.
"""

import seaborn as sns
import numpy as np
import itertools
import pandas as pd

import matplotlib
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.font_manager import FontProperties
from matplotlib.ticker import MaxNLocator

matplotlib.rcParams["pdf.fonttype"] = 42
matplotlib.rcParams["ps.fonttype"] = 42


line_styles = ["solid", "dotted", "dashed", "dashdot", (0, (3, 1, 1, 1, 1, 1))]
# colors = itertools.cycle(["midnightblue", "darkgreen", "red", "darkgrey"])
markers = itertools.cycle(["D", ".", "*", "d"])


def generate_data():
    dataset = []
    files_name = [
        "./loss_alg2.csv",
        "./loss_alg3.csv",
    ]
    for file in files_name:
        content = pd.read_csv(file)
        dataset.append(content["embedding_loss"][:10000])
    return dataset


def plot():
    """Plot figures with a dictionary of results from multiple .csv files."""

    figure_size = (10, 4)


    fig, axis = plt.subplots(figsize=figure_size)
    plt.subplots_adjust(
        left=0.1, bottom=0.2, right=0.98, top=0.95, hspace=0.2, wspace=0.2
    )

    dataset = generate_data()
    sns.set_theme("paper")
    methods = [
        "Algorithm 2",
        "Algorithm 3",
    ]
    colors = ["dodgerblue", "crimson", "darkorange", "mediumpurple", "yellow", "gray"]
    markers = ["o", "s", "^"]
    index = 0
    for i, data in enumerate(dataset):
        axis.plot(
            np.arange(len(data)),
            data,
            label=methods[i],
            color=colors[i],
            linestyle=line_styles[i],
            marker=markers[i],
            markersize=5,
            markevery=100,
        )
        index += 1 

    axis.xaxis.set_major_locator(MaxNLocator(integer=True))
    axis.yaxis.set_major_locator(MaxNLocator(integer=True))

    font_path = "/Library/Fonts/SF-Pro-Text-Semibold.otf"
    font_manager.fontManager.addfont(font_path)
    plt.rcParams["font.family"] = "SF Pro Text"

    label_font = FontProperties()
    label_font.set_family("SF Pro Text")
    label_font.set_weight("semibold")
    font_size = "18"
    label_font.set_size(font_size)
    axis.legend(
        loc="best",
        ncol=2,
        prop={"size": 15, "family": "SF Pro Text", "weight": "semibold"},
    )
    plt.yscale("log")
    plt.xlabel("Steps of Training Network Encoder", fontproperties=label_font)
    plt.ylabel("Embedding Loss", fontproperties=label_font)
    plt.tick_params(labelsize=font_size)
    plt.grid(linestyle="dotted")
    plt.show()

    fig.savefig("loss.pdf")


def main():
    """Plotting results from multiple .csv files."""
    plt.rcParams["font.family"] = ["SF Pro Text", "sans-serif"]
    plot()


if __name__ == "__main__":
    main()

